From $\mathrm{d} \! \log$ to $\mathrm{d} \mathcal{E}$: Canonical Elliptic Integrands and Modular Symbol Letters with Pure eMPLs

We propose '$\mathrm{d} \mathcal{E}$-forms' as fundamental building blocks of canonical integrands for elliptic Feynman integrals, which lead to Kronecker-Eisenstein $\omega$-form symbol letters. Built upon pure elliptic multiple polylogarithms, they provide a natural extension of the '$\mathrm{d} \! \log$-form' integrands and $\mathrm{d} \! \log$ letters for polylogarithmic cases. By introducing an extended basis treating all marked points equally, we manifest a hidden symmetry structure in the canonical connection matrix, and demonstrate its covariance under modular transformations. Our result provides a novel perspective on describing canonical bases and symbol letters in a unified language of pure functions.

==> anc/anc.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Ancillary File for the New Example *)


(* ::Text:: *)
(*The propagators are chosen as*)


propagators={k1^2-m1sq,(k1+p3)^2-m1sq,(k1+k2+p1+p2+p3)^2-m2sq,(k1+k2)^2-m2sq,k2^2,(k2+p1)^2,(k2+p1+p2)^2,(k1-p1)^2,2*k2*p3};


(* ::Text:: *)
(*The kinematics are given by*)


kinematics={(p1+p2)^2-> s,(p1+p3)^2->t,p1^2->0,p2^2->0,p3^2->0,p4^2->0};


(* ::Text:: *)
(*The dimensionless variables are chosen as*)


dimlesskin={x->(Sqrt[s+4(Sqrt[m1sq]+Sqrt[m2sq])^2]-2(Sqrt[m1sq]+Sqrt[m2sq]))/Sqrt[s],y->(Sqrt[s+4(Sqrt[m1sq]-Sqrt[m2sq])^2]-2(Sqrt[m1sq]-Sqrt[m2sq]))/Sqrt[s],z->-(t/s)};


(* ::Text:: *)
(*The corresponding Legendre variables (\[Lambda],Subscript[e, i]) are *)


lrule={Subscript[e, 5]->(2 x (1+x^2) (-1+y)^2)/((-1+x)^2 (x+y+x^2 y+x y^2)),Subscript[e, 6]->(2 x (1+x^2) (1+y)^2)/((1+x)^2 (x+y+x^2 y+x y^2)),Subscript[e, 7]->(2 x (1+x^2) (1+y^2+y (-2+4 z)))/((x+y+x^2 y+x y^2) (1+x^2+x (-2+4 z))),Subscript[e, 8]->(2 (1+x^2) y)/(x+y+x^2 y+x y^2),\[Lambda]->(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2};


(* ::Text:: *)
(*We consider a region where 0<x<y<z<1, and 0<Subscript[e, 5,6,7]<\[Lambda]<1<Subscript[e, 8]. The modular variables can then be derived with Eq.(8) in the paper. Specifically,  Subscript[z, 5,6,7]\[Element][1/2 \[Tau],1/2+1/2 \[Tau]], and Subscript[z, 8]=1/4\[Element][0,1/2]. For numerics, it is helpful to consider in a region \[Tau]->I\[Infinity].*)


(* ::Text:: *)
(*The canonical basis is given by*)


basis={-((\[Pi] s^(2+2 \[CurlyEpsilon]) (x+y+x^2 y+x y^2) (-j[npdbC,1,1,1,1,1,1,1,0,-1]+s z j[npdbC,1,1,1,1,1,1,1,0,0]))/(16 x y EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2])),1/(16 x y) s^(2+2 \[CurlyEpsilon]) (1/(-1+x) (1+x) (-1+y^2) (-4 x j[npdbC,1,1,1,1,1,1,1,0,-1]+s (-((1+x^2-2 x (1+2 z)) j[npdbC,1,1,1,1,1,1,1,0,0])+s (-1+x)^2 z j[npdbC,1,1,1,1,1,1,1,0,1]))+(2 (x+y+x^2 y+x y^2) (j[npdbC,1,1,1,1,1,1,1,0,-1]-s z j[npdbC,1,1,1,1,1,1,1,0,0]) KroneckerEisensteing[1,Subscript[z, 5],\[Tau]])/EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2]),1/(16 x y) s^(2 \[CurlyEpsilon]) (-(1/((-1+x^2) (-1+y^2) \[CurlyEpsilon]))(256 x^2 y^2 (-1+4 \[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,-3]-256 s x^2 y^2 (-1+7 \[CurlyEpsilon]+z (-1+2 \[CurlyEpsilon])) j[npdbC,1,1,1,1,1,1,1,0,-2]+4 s^2 (-64 x^2 y^2 z-8 y^2 \[CurlyEpsilon]+x (-8 x^3 y^2+(-1+y^2)^2+x^2 (-1+y^2)^2-2 x (5+5 y^4-6 y^2 (19+16 z))) \[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,-1]+s^3 (\[CurlyEpsilon]-4 x (-1+y^2)^2 z \[CurlyEpsilon]-4 x^3 (-1+y^2)^2 z \[CurlyEpsilon]+y^2 (8+(30+y^2) \[CurlyEpsilon])+x^4 (\[CurlyEpsilon]+y^2 (8+(30+y^2) \[CurlyEpsilon]))+2 x^2 (4+(15+4 z) \[CurlyEpsilon]+y^4 (4+(15+4 z) \[CurlyEpsilon])-2 y^2 (8+(31+68 z) \[CurlyEpsilon]))) j[npdbC,1,1,1,1,1,1,1,0,0]+s^4 (1-2 x^2+x^4-2 y^2+4 x^2 y^2-2 x^4 y^2+y^4-2 x^2 y^4+x^4 y^4-8 x^2 z-8 y^2 z+32 x^2 y^2 z-8 x^4 y^2 z-8 x^2 y^4 z-(-1+x^2)^2 (-1+y^2)^2 (-1+z) \[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,1]+s^5 (-1+x^2)^2 (-1+y^2)^2 z (-1+\[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,2])-(2 s^2 (x+y+x^2 y+x y^2) (-j[npdbC,1,1,1,1,1,1,1,0,-1]+s z j[npdbC,1,1,1,1,1,1,1,0,0]) KroneckerEisensteing[1,Subscript[z, 6],\[Tau]])/EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2]),1/(8 x y) s^(2+2 \[CurlyEpsilon]) ((\[Sqrt](-((1+x^4-2 x^2 (1-8 z+8 z^2)) (-1-y^4+2 y^2 (1-8 z+8 z^2)))) (4 x j[npdbC,1,1,1,1,1,1,1,0,-1]+s (-1+x)^2 j[npdbC,1,1,1,1,1,1,1,0,0]))/(1+x^2+x (-2+4 z))-(2 (x+y+x^2 y+x y^2) (j[npdbC,1,1,1,1,1,1,1,0,-1]-s z j[npdbC,1,1,1,1,1,1,1,0,0]) KroneckerEisensteing[1,Subscript[z, 7],\[Tau]])/EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2]),1/(2 x) s^(1+2 \[CurlyEpsilon]) (-8 x j[npdbC,1,1,1,1,1,1,1,0,-2]-2 s (1+x^2-2 x (1+2 z)) j[npdbC,1,1,1,1,1,1,1,0,-1]+2 s^2 (-1+x)^2 z j[npdbC,1,1,1,1,1,1,1,0,0]-(s (x+y+x^2 y+x y^2) (-j[npdbC,1,1,1,1,1,1,1,0,-1]+s z j[npdbC,1,1,1,1,1,1,1,0,0]) KroneckerEisensteing[1,Subscript[z, 8],\[Tau]])/(y EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2])),1/(16 \[Pi]) s^(2 \[CurlyEpsilon]) (-(1/((1+x)^2 y (x+y) (1+x y) \[CurlyEpsilon]))2 EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2] (-64 (-1+x)^2 x y^2 (-1+4 \[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,-3]-64 s (y-x y)^2 (x (1+z)-\[CurlyEpsilon]-x (9+x+2 z) \[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,-2]+4 s^2 (2 (-1+x)^2 x \[CurlyEpsilon]+2 (-1+x)^2 x y^4 \[CurlyEpsilon]+(1+x)^2 (1+x^2) y (1+2 \[CurlyEpsilon])+(1+x)^2 (1+x^2) y^3 (1+2 \[CurlyEpsilon])+4 y^2 (x ((1+x)^2+4 (-1+x)^2 z)-(5+11 x-40 x^2+11 x^3+5 x^4+2 (-1+x)^2 (1+x (8+x)) z) \[CurlyEpsilon])) j[npdbC,1,1,1,1,1,1,1,0,-1]-4 s^3 (2 x y (1+y)^2 z+x (-1+y)^2 ((1+y)^2+4 y z) \[CurlyEpsilon]+y (z+y (-2+y z)+2 (-4 y+(-1+y)^2 z) \[CurlyEpsilon])+x^4 y (z+y (-2+y z)+2 (-4 y+(-1+y)^2 z) \[CurlyEpsilon])+x^3 (2 y (1+y)^2 z+(-1+y)^2 ((1+y)^2+4 y z) \[CurlyEpsilon])+2 x^2 (-1-3 \[CurlyEpsilon]+y (z+2 z \[CurlyEpsilon]-y^3 (1+3 \[CurlyEpsilon])+y^2 (z+2 z \[CurlyEpsilon])+2 y (2+7 \[CurlyEpsilon]+2 z (1+7 \[CurlyEpsilon]))))) j[npdbC,1,1,1,1,1,1,1,0,0]+s^4 (1-2 x^2+x^4-2 y^2+4 x^2 y^2-2 x^4 y^2+y^4-2 x^2 y^4+x^4 y^4-8 x^2 z-8 y^2 z+32 x^2 y^2 z-8 x^4 y^2 z-8 x^2 y^4 z-(1+x)^2 (-1+y^2)^2 (-(-1+x)^2+2 (1+x^2) z) \[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,1]+s^5 (-1+x)^2 (1+x)^2 (-1+y^2)^2 z (-1+\[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,2])-1/((-1+x) x y) s^2 (1+x) (-1+y^2) (-4 x j[npdbC,1,1,1,1,1,1,1,0,-1]+s (-((1+x^2-2 x (1+2 z)) j[npdbC,1,1,1,1,1,1,1,0,0])+s (-1+x)^2 z j[npdbC,1,1,1,1,1,1,1,0,1])) KroneckerEisensteing[1,Subscript[z, 5],\[Tau]]+1/(x (-1+x^2) y (-1+y^2) \[CurlyEpsilon]) (256 x^2 y^2 (-1+4 \[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,-3]-256 s x^2 y^2 (-1+7 \[CurlyEpsilon]+z (-1+2 \[CurlyEpsilon])) j[npdbC,1,1,1,1,1,1,1,0,-2]+4 s^2 (-64 x^2 y^2 z-8 y^2 \[CurlyEpsilon]+x (-8 x^3 y^2+(-1+y^2)^2+x^2 (-1+y^2)^2-2 x (5+5 y^4-6 y^2 (19+16 z))) \[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,-1]+s^3 (\[CurlyEpsilon]-4 x (-1+y^2)^2 z \[CurlyEpsilon]-4 x^3 (-1+y^2)^2 z \[CurlyEpsilon]+y^2 (8+(30+y^2) \[CurlyEpsilon])+x^4 (\[CurlyEpsilon]+y^2 (8+(30+y^2) \[CurlyEpsilon]))+2 x^2 (4+(15+4 z) \[CurlyEpsilon]+y^4 (4+(15+4 z) \[CurlyEpsilon])-2 y^2 (8+(31+68 z) \[CurlyEpsilon]))) j[npdbC,1,1,1,1,1,1,1,0,0]+s^4 (1-2 x^2+x^4-2 y^2+4 x^2 y^2-2 x^4 y^2+y^4-2 x^2 y^4+x^4 y^4-8 x^2 z-8 y^2 z+32 x^2 y^2 z-8 x^4 y^2 z-8 x^2 y^4 z-(-1+x^2)^2 (-1+y^2)^2 (-1+z) \[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,1]+s^5 (-1+x^2)^2 (-1+y^2)^2 z (-1+\[CurlyEpsilon]) j[npdbC,1,1,1,1,1,1,1,0,2]) KroneckerEisensteing[1,Subscript[z, 6],\[Tau]]-1/(x y (1+x^2+x (-2+4 z))) 2 s^2 \[Sqrt]((1+x^4-2 x^2 (1-8 z+8 z^2)) (1+y^4-2 y^2 (1-8 z+8 z^2))) (4 x j[npdbC,1,1,1,1,1,1,1,0,-1]+s (-1+x)^2 j[npdbC,1,1,1,1,1,1,1,0,0]) KroneckerEisensteing[1,Subscript[z, 7],\[Tau]]+1/x 16 s (4 x j[npdbC,1,1,1,1,1,1,1,0,-2]+s (1+x^2-2 x (1+2 z)) j[npdbC,1,1,1,1,1,1,1,0,-1]-s^2 (-1+x)^2 z j[npdbC,1,1,1,1,1,1,1,0,0]) KroneckerEisensteing[1,Subscript[z, 8],\[Tau]]+1/(x y \[CurlyEpsilon] EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2]) 2 s^2 (x+y+x^2 y+x y^2) (-j[npdbC,1,1,1,1,1,1,1,0,-1]+s z j[npdbC,1,1,1,1,1,1,1,0,0]) (2 EllipticE[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2] EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2]+4 \[CurlyEpsilon] EllipticE[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2] EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2]-2 EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2]^2-4 \[CurlyEpsilon] EllipticK[(4 x (1+x^2) y (1+y^2))/(x+y+x^2 y+x y^2)^2]^2+I \[Pi] \[CurlyEpsilon] KroneckerEisensteing[1,Subscript[z, 2],\[Tau]]+I \[Pi] \[CurlyEpsilon] KroneckerEisensteing[1,Subscript[z, 3],\[Tau]]+\[CurlyEpsilon] KroneckerEisensteing[1,Subscript[z, 5],\[Tau]]^2+\[CurlyEpsilon] KroneckerEisensteing[1,Subscript[z, 6],\[Tau]]^2-2 \[CurlyEpsilon] KroneckerEisensteing[1,Subscript[z, 7],\[Tau]]^2+4 \[CurlyEpsilon] KroneckerEisensteing[1,Subscript[z, 8],\[Tau]]^2+\[CurlyEpsilon] KroneckerEisensteing[2,Subscript[z, 1],\[Tau]]+\[CurlyEpsilon] KroneckerEisensteing[2,Subscript[z, 2],\[Tau]]+\[CurlyEpsilon] KroneckerEisensteing[2,Subscript[z, 3],\[Tau]]+\[CurlyEpsilon] KroneckerEisensteing[2,Subscript[z, 4],\[Tau]]-\[CurlyEpsilon] KroneckerEisensteing[2,Subscript[z, 5],\[Tau]]-\[CurlyEpsilon] KroneckerEisensteing[2,Subscript[z, 6],\[Tau]]+2 \[CurlyEpsilon] KroneckerEisensteing[2,Subscript[z, 7],\[Tau]]-4 \[CurlyEpsilon] KroneckerEisensteing[2,Subscript[z, 8],\[Tau]]))};


(* ::Text:: *)
(*where KroneckerEisensteing[n,z,\[Tau]] is g^(n)(z,\[Tau]).*)


(* ::Text:: *)
(*In order to reproduce the letters in the paper, one needs to multiply an additional factor induced by the M\[ODoubleDot]bius transformation to the Legendre normal form, where the powers are all proportional to \[CurlyEpsilon].*)


factor=x^(-4 \[CurlyEpsilon]) (1-x^2)^(-2 \[CurlyEpsilon]) (y^2 (-1+z) z)^-\[CurlyEpsilon] ((1+x^2) (x-y) (-1+x y) ((-1+x)^2+4 x z))^(2 \[CurlyEpsilon]);

